A Rank-One Popularity Component in Dot-Product Recommender Scores:Population Theory and Prior-Separation Evidence

Representation anisotropy in recommender systems is often attributed to Transformer architectures. We identify a more general source in the conditional training distribution. For any encoder using a dot-product softmax decoder, the population-optimal score decomposes into pointwise mutual information, an item-marginal term log p(i), and a context-dependent offset. After centering, the item marginal produces a context-shared rank-one score component, while time-varying marginals induce a low-rank popularity subspace. This score-level result does not imply universal embedding collapse because its transfer to embeddings depends on factorization geometry. Experiments on synthetic data and public Alibaba and Tianchi interaction logs support the proposed mechanism. Separating log p(i) from the learned dot product reduces the measured popularity-aligned score energy by 98.6 percent in a matched intervention. Permutation tests confirm that this reduction is specific to the empirical popularity direction. These results explain a class of apparent representation degeneration as a decoder-level consequence of long-tailed item marginals rather than a property unique to Transformer encoders.

==> experiment.py <==
#!/usr/bin/env python3
"""Controlled synthetic experiment for popularity-induced anisotropy.

The data distribution is generated from

    p(i | c) \propto exp(M[c, i] + alpha * log p(i)),

where M is a low-rank semantic score matrix and p(i) is Zipfian. We fit
factorized dot-product models with either standard softmax or a prior-adjusted
softmax that supplies the known popularity term outside the embeddings.
"""

from __future__ import annotations

import argparse
import csv
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


def softmax(x: np.ndarray) -> np.ndarray:
    x = x - np.max(x, axis=1, keepdims=True)
    exp_x = np.exp(x)
    return exp_x / np.sum(exp_x, axis=1, keepdims=True)


class Adam:
    def __init__(self, params: list[np.ndarray], lr: float = 0.03) -> None:
        self.params = params
        self.lr = lr
        self.m = [np.zeros_like(p) for p in params]
        self.v = [np.zeros_like(p) for p in params]
        self.t = 0

    def step(self, grads: list[np.ndarray]) -> None:
        self.t += 1
        beta1, beta2, eps = 0.9, 0.999, 1e-8
        for index, (param, grad) in enumerate(zip(self.params, grads)):
            self.m[index] = beta1 * self.m[index] + (1.0 - beta1) * grad
            self.v[index] = beta2 * self.v[index] + (1.0 - beta2) * grad * grad
            m_hat = self.m[index] / (1.0 - beta1**self.t)
            v_hat = self.v[index] / (1.0 - beta2**self.t)
            param -= self.lr * m_hat / (np.sqrt(v_hat) + eps)


def effective_rank(singular_values: np.ndarray) -> float:
    energy = singular_values**2
    probabilities = energy / np.sum(energy)
    entropy = -np.sum(probabilities * np.log(probabilities + 1e-12))
    return float(np.exp(entropy))


def mean_pairwise_cosine(embeddings: np.ndarray) -> float:
    normalized = embeddings / (np.linalg.norm(embeddings, axis=1, keepdims=True) + 1e-12)
    n_items = normalized.shape[0]
    cosine_sum = np.sum(normalized @ normalized.T) - n_items
    return float(cosine_sum / (n_items * (n_items - 1)))


def correlation(x: np.ndarray, y: np.ndarray) -> float:
    x = x.reshape(-1)
    y = y.reshape(-1)
    if np.std(x) < 1e-12 or np.std(y) < 1e-12:
        return 0.0
    return float(np.corrcoef(x, y)[0, 1])


def factorization_diagnostics(
    h: np.ndarray,
    e: np.ndarray,
    centered_scores: np.ndarray,
) -> dict[str, float]:
    """Measure balancedness after removing item gauge and inactive dimensions."""
    e_centered = e - e.mean(axis=0, keepdims=True)
    _, item_singular_values, item_right_vectors = np.linalg.svd(
        e_centered, full_matrices=False
    )
    threshold = max(item_singular_values[0], 1.0) * 1e-10
    active = item_singular_values > threshold
    active_basis = item_right_vectors[active].T
    h_active = h @ active_basis
    e_active = e_centered @ active_basis

    context_gram = h_active.T @ h_active
    item_gram = e_active.T @ e_active
    gram_denominator = np.linalg.norm(context_gram, "fro") + np.linalg.norm(
        item_gram, "fro"
    )
    centered_balance_error = float(
        np.linalg.norm(context_gram - item_gram, "fro")
        / (gram_denominator + 1e-12)
    )
    centered_factor_norm_ratio = float(
        np.linalg.norm(h_active, "fro") / (np.linalg.norm(e_active, "fro") + 1e-12)
    )

    score_singular_values = np.linalg.svd(centered_scores, compute_uv=False)
    rank = min(len(item_singular_values), len(score_singular_values))
    item_profile = item_singular_values[:rank] ** 2
    score_profile = score_singular_values[:rank]
    item_profile /= item_profile.sum()
    score_profile /= score_profile.sum()
    spectrum_transfer_tv = float(0.5 * np.sum(np.abs(item_profile - score_profile)))

    return {
        "centered_balance_error": centered_balance_error,
        "centered_factor_norm_ratio": centered_factor_norm_ratio,
        "spectrum_transfer_tv": spectrum_transfer_tv,
    }


def make_problem(
    seed: int,
    n_contexts: int,
    n_items: int,
    semantic_rank: int,
    popularity_strength: float,
    zipf_exponent: float,
) -> dict[str, np.ndarray]:
    rng = np.random.default_rng(seed)
    context_factors = rng.normal(size=(n_contexts, semantic_rank))
    item_factors = rng.normal(size=(n_items, semantic_rank))
    semantic_scores = context_factors @ item_factors.T / math.sqrt(semantic_rank)
    semantic_scores -= semantic_scores.mean(axis=1, keepdims=True)

    ranks = np.arange(1, n_items + 1, dtype=np.float64)
    prior = ranks ** (-zipf_exponent)
    prior /= prior.sum()
    log_prior = np.log(prior)

    true_logits = semantic_scores + popularity_strength * log_prior[None, :]
    target_probabilities = softmax(true_logits)
    return {
        "semantic_scores": semantic_scores,
        "prior": prior,
        "log_prior": log_prior,
        "target_probabilities": target_probabilities,
    }


def train_model(
    problem: dict[str, np.ndarray],
    method: str,
    seed: int,
    embedding_dim: int,
    popularity_strength: float,
    steps: int,
    learning_rate: float,
    weight_decay: float,
) -> dict[str, float]:
    rng = np.random.default_rng(seed + 10_000)
    target = problem["target_probabilities"]
    n_contexts, n_items = target.shape
    h = rng.normal(scale=0.05, size=(n_contexts, embedding_dim))
    e = rng.normal(scale=0.05, size=(n_items, embedding_dim))
    optimizer = Adam([h, e], lr=learning_rate)

    if method == "standard":
        offset = np.zeros((1, n_items))
    elif method == "prior_adjusted":
        offset = popularity_strength * problem["log_prior"][None, :]
    else:
        raise ValueError(f"Unknown method: {method}")

    scale = math.sqrt(embedding_dim)
    for _ in range(steps):
        semantic_logits = h @ e.T / scale
        prediction = softmax(semantic_logits + offset)
        grad_logits = (prediction - target) / n_contexts
        grad_h = grad_logits @ e / scale + weight_decay * h
        grad_e = grad_logits.T @ h / scale + weight_decay * e
        optimizer.step([grad_h, grad_e])

    semantic_logits = h @ e.T / scale
    prediction = softmax(semantic_logits + offset)
    nll = -float(np.mean(np.sum(target * np.log(prediction + 1e-12), axis=1)))
    kl = float(np.mean(np.sum(target * np.log((target + 1e-12) / (prediction + 1e-12)), axis=1)))

    singular_values = np.linalg.svd(e, compute_uv=False)
    top_energy = float(singular_values[0] ** 2 / np.sum(singular_values**2))
    principal_axis = np.linalg.svd(e, full_matrices=False)[2][0]
    item_projection = e @ principal_axis
    pc_popularity = abs(correlation(item_projection, problem["log_prior"]))

    centered_learned = semantic_logits - semantic_logits.mean(axis=1, keepdims=True)
    centered_truth = problem["semantic_scores"]
    semantic_correlation = correlation(centered_learned, centered_truth)
    diagnostics = factorization_diagnostics(h, e, centered_learned)

    centered_log_prior = problem["log_prior"] - problem["log_prior"].mean()
    popularity_singular_value = (
        math.sqrt(n_contexts)
        * popularity_strength
        * np.linalg.norm(centered_log_prior)
    )
    semantic_operator_norm = np.linalg.svd(
        problem["semantic_scores"], compute_uv=False
    )[0]
    popularity_semantic_ratio = float(
        popularity_singular_value / (semantic_operator_norm + 1e-12)
    )

    return {
        "method": method,
        "seed": seed,
        "popularity_strength": popularity_strength,
        "nll": nll,
        "kl": kl,
        "top_energy": top_energy,
        "effective_rank": effective_rank(singular_values),
        "mean_cosine": mean_pairwise_cosine(e),
        "pc_popularity_correlation": pc_popularity,
        "semantic_score_correlation": semantic_correlation,
        "popularity_semantic_ratio": popularity_semantic_ratio,
        **diagnostics,
    }


def aggregate(rows: list[dict[str, float]]) -> list[dict[str, float]]:
    metrics = [
        "nll",
        "kl",
        "top_energy",
        "effective_rank",
        "mean_cosine",
        "pc_popularity_correlation",
        "semantic_score_correlation",
        "popularity_semantic_ratio",
        "centered_balance_error",
        "centered_factor_norm_ratio",
        "spectrum_transfer_tv",
    ]
    groups: dict[tuple[str, float], list[dict[str, float]]] = {}
    for row in rows:
        key = (str(row["method"]), float(row["popularity_strength"]))
        groups.setdefault(key, []).append(row)

    output: list[dict[str, float]] = []
    for (method, strength), group in sorted(groups.items()):
        record: dict[str, float] = {
            "method": method,
            "popularity_strength": strength,
            "runs": float(len(group)),
        }
        for metric in metrics:
            values = np.array([float(row[metric]) for row in group])
            record[f"{metric}_mean"] = float(values.mean())
            record[f"{metric}_std"] = float(values.std(ddof=0))
        output.append(record)
    return output


def save_plot(summary: list[dict[str, float]], output_dir: Path) -> None:
    plt.rcParams["pdf.fonttype"] = 42
    plt.rcParams["ps.fonttype"] = 42
    plt.style.use("seaborn-v0_8-whitegrid")
    fig, axes = plt.subplots(1, 3, figsize=(12.6, 3.6))
    method_style = {
        "standard": {"label": "Standard softmax", "color": "#b33f3f", "marker": "o"},
        "prior_adjusted": {"label": "Prior-adjusted", "color": "#16745c", "marker": "s"},
    }
    panels = [
        ("top_energy", "Top singular-value energy", axes[0]),
        ("effective_rank", "Effective rank", axes[1]),
        ("pc_popularity_correlation", r"$|\mathrm{corr}(\mathrm{PC}_1,\log p(i))|$", axes[2]),
    ]

    for metric, ylabel, axis in panels:
        for method, style in method_style.items():
            records = [row for row in summary if row["method"] == method]
            x = np.array([row["popularity_strength"] for row in records])
            y = np.array([row[f"{metric}_mean"] for row in records])
            yerr = np.array([row[f"{metric}_std"] for row in records])
            axis.errorbar(
                x,
                y,
                yerr=yerr,
                label=style["label"],
                color=style["color"],
                marker=style["marker"],
                linewidth=2,
                capsize=3,
            )
        axis.set_xlabel(r"Popularity strength $\alpha$")
        axis.set_ylabel(ylabel)
        axis.grid(True, alpha=0.25)

    axes[0].legend(frameon=False, loc="best")
    fig.tight_layout()
    fig.savefig(output_dir / "synthetic_results.pdf", bbox_inches="tight")
    fig.savefig(output_dir / "synthetic_results.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path, default=Path("figures"))
    parser.add_argument("--steps", type=int, default=2200)
    parser.add_argument("--seeds", type=int, default=5)
    args = parser.parse_args()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    strengths = [0.0, 0.5, 1.0, 1.5, 2.0]
    methods = ["standard", "prior_adjusted"]
    rows: list[dict[str, float]] = []

    for strength in strengths:
        for seed in range(args.seeds):
            problem = make_problem(
                seed=seed,
                n_contexts=64,
                n_items=256,
                semantic_rank=8,
                popularity_strength=strength,
                zipf_exponent=1.15,
            )
            for method in methods:
                result = train_model(
                    problem=problem,
                    method=method,
                    seed=seed,
                    embedding_dim=10,
                    popularity_strength=strength,
                    steps=args.steps,
                    learning_rate=0.035,
                    weight_decay=2e-5,
                )
                rows.append(result)
                print(
                    f"alpha={strength:.1f} seed={seed} method={method:14s} "
                    f"KL={result['kl']:.4f} top={result['top_energy']:.3f} "
                    f"erank={result['effective_rank']:.2f}"
                )

    summary = aggregate(rows)
    raw_path = args.output_dir / "synthetic_runs.csv"
    with raw_path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)

    summary_path = args.output_dir / "synthetic_summary.json"
    summary_path.write_text(json.dumps(summary, indent=2), encoding="utf-8")
    save_plot(summary, args.output_dir)
    print(f"Wrote {raw_path}")
    print(f"Wrote {summary_path}")


if __name__ == "__main__":
    main()


==> real_data_code/aggregate.py <==
from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np
import pandas as pd

from common import read_json, write_json


POLICY_BETA = {
    "full_softmax": 0.0,
    "static_pa": 1.0,
    "dynamic_pa": 1.0,
    "inbatch_global": 0.0,
    "dpa": 1.0,
}
PAIRS = [
    ("static_pa", "full_softmax"),
    ("dynamic_pa", "full_softmax"),
    ("dpa", "inbatch_global"),
]
MODEL_GEOMETRY_KEYS = [
    "leading_energy_r1",
    "effective_rank",
    "mean_pairwise_cosine",
    "pc1_log_popularity_correlation",
    "pc1_log_popularity_abs_correlation",
    "centered_balance_error",
    "spectrum_transfer_error",
    "pc1_temporal_subspace_alignment",
]
DATA_GEOMETRY_KEYS = [
    "temporal_prior_effective_rank",
    "temporal_prior_algebraic_rank",
    "temporal_prior_top_energy",
]
SCORE_CHANNEL_KEYS = [
    "centered_score_leading_energy",
    "centered_score_singular_gap",
    "first_right_vector_popularity_alignment",
    "mean_channel_energy_fraction",
    "mean_channel_popularity_alignment",
    "mean_channel_log_popularity_correlation",
    "popularity_direction_energy_fraction",
    "popularity_rank_one_energy_fraction",
    "popularity_direction_constant_context_fraction",
    "leading_energy_after_popularity_rank_one_removal",
    "leading_singular_value_drop_fraction",
]


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Aggregate seeds and paired user bootstrap deltas.")
    parser.add_argument("--runs-dir", type=Path, default=Path("real_data/runs"))
    parser.add_argument("--output-dir", type=Path, default=Path("real_data/results"))
    parser.add_argument("--bootstrap-samples", type=int, default=10_000)
    parser.add_argument("--bootstrap-seed", type=int, default=947)
    parser.add_argument("--primary-k", type=int, default=50)
    return parser.parse_args()


def beta_label(beta: float) -> str:
    return str(beta).replace("-", "m").replace(".", "p")


def discover_runs(runs_dir: Path):
    for config_path in sorted(runs_dir.glob("*/config.json")):
        run_dir = config_path.parent
        ranking = run_dir / "ranking_metrics.csv"
        geometry = run_dir / "geometry.json"
        if ranking.exists() and geometry.exists():
            score_channel = run_dir / "score_channel.json"
            yield (
                run_dir,
                read_json(config_path),
                read_json(geometry),
                read_json(score_channel) if score_channel.exists() else None,
                pd.read_csv(ranking),
            )


def write_summary(
    records: list[dict[str, float | str]], group_columns: list[str], output: Path
) -> None:
    frame = pd.DataFrame(records)
    metric_columns = [
        column for column in frame.columns if column not in {*group_columns, "seed"}
    ]
    summary = frame.groupby(group_columns)[metric_columns].agg(["mean", "std"])
    summary.columns = [f"{metric}_{stat}" for metric, stat in summary.columns]
    summary.reset_index().to_csv(output, index=False)


def paired_bootstrap(
    differences: list[np.ndarray], samples: int, rng: np.random.Generator
) -> tuple[float, float, float, float]:
    observed = float(np.mean([difference.mean() for difference in differences]))
    draws = np.empty(samples, dtype=np.float64)
    for draw in range(samples):
        seed_means = []
        for difference in differences:
            indices = rng.integers(0, len(difference), size=len(difference))
            seed_means.append(float(difference[indices].mean()))
        draws[draw] = np.mean(seed_means)
    lower, upper = np.quantile(draws, [0.025, 0.975])
    p_value = min(1.0, 2.0 * min(float((draws <= 0).mean()), float((draws >= 0).mean())))
    return observed, float(lower), float(upper), p_value


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    ranking_records: list[dict[str, float | str]] = []
    geometry_records: list[dict[str, float | str]] = []
    score_channel_records: list[dict[str, float | str]] = []
    dataset_summaries: list[dict[str, object]] = []
    run_index: dict[tuple[str, int], Path] = {}

    for run_dir, config, geometry, score_channel, ranking in discover_runs(args.runs_dir):
        method = str(config["method"])
        seed = int(config["seed"])
        run_index[(method, seed)] = run_dir
        geometry_record: dict[str, float | str] = {"method": method, "seed": seed}
        for key in MODEL_GEOMETRY_KEYS:
            geometry_record[key] = float(geometry[key])
        geometry_records.append(geometry_record)
        if score_channel is not None:
            score_record: dict[str, float | str] = {"method": method, "seed": seed}
            for key in SCORE_CHANNEL_KEYS:
                score_record[key] = float(score_channel[key])
            score_channel_records.append(score_record)
        dataset_summaries.append(
            {
                "data_dir": config["data_dir"],
                "protocol": config["protocol"],
                "users": int(config["users"]),
                "items": int(config["items"]),
                "test_events": int(ranking.iloc[0]["test_events"]),
                "test_users": int(ranking.iloc[0]["test_users"]),
                **{key: geometry[key] for key in DATA_GEOMETRY_KEYS},
            }
        )
        for _, row in ranking.iterrows():
            record: dict[str, float | str] = {
                "method": method,
                "seed": seed,
                "beta": float(row["beta"]),
                "k": int(row["k"]),
            }
            for key, value in row.items():
                if key not in {"beta", "k", "test_events", "test_users"}:
                    record[key] = float(value)
            ranking_records.append(record)

    if not ranking_records:
        raise FileNotFoundError(f"no completed runs found under {args.runs_dir}")
    canonical_dataset = dataset_summaries[0]
    for candidate in dataset_summaries[1:]:
        if candidate != canonical_dataset:
            raise ValueError("runs contain inconsistent dataset-level statistics")
    write_json(args.output_dir / "dataset_summary.json", canonical_dataset)
    write_summary(
        ranking_records,
        ["method", "beta", "k"],
        args.output_dir / "ranking_summary.csv",
    )
    write_summary(
        ranking_records,
        ["method", "beta", "k"],
        args.output_dir / "summary.csv",
    )
    write_summary(
        geometry_records,
        ["method"],
        args.output_dir / "geometry_summary.csv",
    )
    if score_channel_records:
        write_summary(
            score_channel_records,
            ["method"],
            args.output_dir / "score_channel_summary.csv",
        )
        score_frame = pd.DataFrame(score_channel_records).set_index(["method", "seed"])
        paired_score_rows = []
        for treatment, control in PAIRS:
            treatment_seeds = set(score_frame.loc[treatment].index) if treatment in score_frame.index else set()
            control_seeds = set(score_frame.loc[control].index) if control in score_frame.index else set()
            shared_seeds = sorted(treatment_seeds & control_seeds)
            if not shared_seeds:
                continue
            for metric in SCORE_CHANNEL_KEYS:
                treatment_values = score_frame.loc[
                    [(treatment, seed) for seed in shared_seeds], metric
                ].to_numpy(dtype=np.float64)
                control_values = score_frame.loc[
                    [(control, seed) for seed in shared_seeds], metric
                ].to_numpy(dtype=np.float64)
                deltas = treatment_values - control_values
                control_mean = float(control_values.mean())
                paired_score_rows.append(
                    {
                        "treatment": treatment,
                        "control": control,
                        "metric": metric,
                        "seeds": len(shared_seeds),
                        "treatment_mean": float(treatment_values.mean()),
                        "control_mean": control_mean,
                        "mean_delta": float(deltas.mean()),
                        "std_delta": float(deltas.std(ddof=1)) if len(deltas) > 1 else 0.0,
                        "relative_change": (
                            float(deltas.mean() / control_mean)
                            if control_mean != 0.0
                            else float("nan")
                        ),
                        "all_seed_deltas_same_sign": bool(
                            np.all(deltas > 0.0) or np.all(deltas < 0.0)
                        ),
                    }
                )
        if paired_score_rows:
            pd.DataFrame(paired_score_rows).to_csv(
                args.output_dir / "score_channel_paired.csv", index=False
            )

    rng = np.random.default_rng(args.bootstrap_seed)
    bootstrap_rows = []
    for treatment, control in PAIRS:
        shared_seeds = sorted(
            seed
            for method, seed in run_index
            if method == treatment and (control, seed) in run_index
        )
        if not shared_seeds:
            continue
        for metric in ["recall", "ndcg"]:
            differences = []
            for seed in shared_seeds:
                treatment_file = run_index[(treatment, seed)] / (
                    f"per_user_beta_{beta_label(POLICY_BETA[treatment])}.npz"
                )
                control_file = run_index[(control, seed)] / (
                    f"per_user_beta_{beta_label(POLICY_BETA[control])}.npz"
                )
                treatment_values = np.load(treatment_file)[f"{metric}_at_{args.primary_k}"]
                control_values = np.load(control_file)[f"{metric}_at_{args.primary_k}"]
                if len(treatment_values) != len(control_values):
                    raise ValueError("paired runs do not contain the same test users")
                differences.append(treatment_values - control_values)
            estimate, lower, upper, p_value = paired_bootstrap(
                differences, args.bootstrap_samples, rng
            )
            bootstrap_rows.append(
                {
                    "treatment": treatment,
                    "control": control,
                    "metric": f"{metric}_at_{args.primary_k}",
                    "seeds": len(shared_seeds),
                    "mean_delta": estimate,
                    "ci_95_lower": lower,
                    "ci_95_upper": upper,
                    "p_value_uncorrected": p_value,
                }
            )

    if bootstrap_rows:
        with (args.output_dir / "paired_bootstrap.csv").open(
            "w", newline="", encoding="utf-8"
        ) as handle:
            writer = csv.DictWriter(handle, fieldnames=list(bootstrap_rows[0]))
            writer.writeheader()
            writer.writerows(bootstrap_rows)
    print(f"Wrote aggregate results to {args.output_dir}")


if __name__ == "__main__":
    main()


==> real_data_code/common.py <==
from __future__ import annotations

import json
import random
from pathlib import Path
from typing import Any

import numpy as np


ARRAY_FILES = {
    "train_user": "train_user.npy",
    "train_item": "train_item.npy",
    "train_day": "train_day.npy",
    "test_user": "test_user.npy",
    "test_item": "test_item.npy",
    "test_day": "test_day.npy",
    "user_ids": "user_ids.npy",
    "item_ids": "item_ids.npy",
    "item_counts": "item_counts.npy",
    "daily_item_counts": "daily_item_counts.npy",
    "day_values": "day_values.npy",
}


def read_json(path: Path) -> dict[str, Any]:
    with path.open("r", encoding="utf-8") as handle:
        return json.load(handle)


def write_json(path: Path, payload: dict[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8") as handle:
        json.dump(payload, handle, indent=2, sort_keys=True)
        handle.write("\n")


def load_processed(data_dir: Path, mmap: bool = True) -> dict[str, Any]:
    mode = "r" if mmap else None
    data: dict[str, Any] = {
        key: np.load(data_dir / filename, mmap_mode=mode)
        for key, filename in ARRAY_FILES.items()
    }
    data["metadata"] = read_json(data_dir / "metadata.json")
    return data


def log_probabilities(counts: np.ndarray, smoothing: float) -> np.ndarray:
    counts64 = np.asarray(counts, dtype=np.float64)
    if smoothing <= 0:
        raise ValueError("smoothing must be positive")
    denominator = counts64.sum(axis=-1, keepdims=True) + smoothing * counts64.shape[-1]
    return np.log((counts64 + smoothing) / denominator).astype(np.float32)


def trailing_counts(
    daily_counts: np.ndarray,
    day_values: np.ndarray,
    cutoff_day: int,
    window_days: int,
) -> np.ndarray:
    mask = day_values < cutoff_day
    if window_days > 0:
        mask &= day_values >= cutoff_day - window_days
    if not np.any(mask):
        raise ValueError("no historical events are available for the requested prior window")
    return np.asarray(daily_counts[mask], dtype=np.int64).sum(axis=0)


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    try:
        import torch

        torch.manual_seed(seed)
        if torch.cuda.is_available():
            torch.cuda.manual_seed_all(seed)
    except ImportError:
        pass


def choose_device(requested: str):
    import torch

    if requested != "auto":
        return torch.device(requested)
    if torch.cuda.is_available():
        return torch.device("cuda")
    if torch.backends.mps.is_available():
        return torch.device("mps")
    return torch.device("cpu")


def normalized_rows(values: np.ndarray, eps: float = 1e-12) -> np.ndarray:
    values64 = np.asarray(values, dtype=np.float64)
    norms = np.linalg.norm(values64, axis=1, keepdims=True)
    return (values64 / np.maximum(norms, eps)).astype(np.float32)



==> real_data_code/diagnose_fit_specificity.py <==
from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np

from common import (
    choose_device,
    load_processed,
    log_probabilities,
    normalized_rows,
    read_json,
    write_json,
)


METHODS = ("full_softmax", "static_pa")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Audit complete-logit fit and popularity-direction specificity."
    )
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--runs-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--batch-size", type=int, default=256)
    parser.add_argument("--device", default="auto")
    parser.add_argument("--permutations", type=int, default=2000)
    parser.add_argument("--permutation-seed", type=int, default=1847)
    parser.add_argument("--bootstrap-samples", type=int, default=10000)
    parser.add_argument("--bootstrap-seed", type=int, default=947)
    return parser.parse_args()


def complete_logit_losses(
    users: np.ndarray,
    items: np.ndarray,
    test_user: np.ndarray,
    test_item: np.ndarray,
    score_scale: float,
    bias: np.ndarray,
    batch_size: int,
    device,
) -> np.ndarray:
    import torch
    import torch.nn.functional as F

    users_tensor = torch.as_tensor(users, dtype=torch.float32, device=device)
    items_tensor = torch.as_tensor(items, dtype=torch.float32, device=device)
    bias_tensor = torch.as_tensor(bias, dtype=torch.float32, device=device)
    losses = np.empty(len(test_item), dtype=np.float64)
    with torch.no_grad():
        for start in range(0, len(test_item), batch_size):
            stop = min(start + batch_size, len(test_item))
            user_ids = torch.as_tensor(
                test_user[start:stop], dtype=torch.long, device=device
            )
            targets = torch.as_tensor(
                test_item[start:stop], dtype=torch.long, device=device
            )
            logits = score_scale * users_tensor[user_ids] @ items_tensor.T
            logits = logits + bias_tensor
            losses[start:stop] = (
                F.cross_entropy(logits, targets, reduction="none")
                .detach()
                .cpu()
                .numpy()
            )
    return losses


def per_user_loss_sums(
    losses: np.ndarray, users: np.ndarray, user_count: int
) -> tuple[np.ndarray, np.ndarray]:
    sums = np.bincount(users, weights=losses, minlength=user_count).astype(np.float64)
    counts = np.bincount(users, minlength=user_count).astype(np.int64)
    if np.any(counts == 0):
        raise ValueError("the diagnostic expects every retained user to have a test event")
    return sums, counts


def score_projection_state(
    users: np.ndarray, items: np.ndarray, score_scale: float
) -> tuple[np.ndarray, float]:
    centered_items = items - items.mean(axis=0, keepdims=True)
    left = score_scale * users
    mean_channel = left.mean(axis=0) @ centered_items.T
    left_gram = left.T @ left
    right_gram = centered_items.T @ centered_items
    total_energy = float(np.sum(left_gram * right_gram))
    return mean_channel.astype(np.float64), total_energy


def strict_shared_energy(
    mean_channel: np.ndarray,
    total_energy: float,
    direction: np.ndarray,
    context_count: int,
) -> float:
    coefficient = float(mean_channel @ direction)
    return context_count * coefficient * coefficient / max(total_energy, 1e-12)


def upper_tail_p(null_values: np.ndarray, observed: float) -> float:
    return float((1 + np.count_nonzero(null_values >= observed)) / (len(null_values) + 1))


def percentile(null_values: np.ndarray, observed: float) -> float:
    below = np.count_nonzero(null_values < observed)
    ties = np.count_nonzero(null_values == observed)
    return float((below + 0.5 * ties) / len(null_values))


def paired_cluster_bootstrap(
    treatment: dict[int, tuple[np.ndarray, np.ndarray]],
    control: dict[int, tuple[np.ndarray, np.ndarray]],
    samples: int,
    seed: int,
) -> tuple[float, float, float]:
    shared_seeds = sorted(set(treatment) & set(control))
    observed = np.mean(
        [
            treatment[s][0].sum() / treatment[s][1].sum()
            - control[s][0].sum() / control[s][1].sum()
            for s in shared_seeds
        ]
    )
    rng = np.random.default_rng(seed)
    draws = np.empty(samples, dtype=np.float64)
    for draw in range(samples):
        seed_differences = []
        for run_seed in shared_seeds:
            treatment_sums, counts = treatment[run_seed]
            control_sums, control_counts = control[run_seed]
            if not np.array_equal(counts, control_counts):
                raise ValueError("paired methods have inconsistent user event counts")
            indices = rng.integers(0, len(counts), size=len(counts))
            denominator = counts[indices].sum()
            seed_differences.append(
                treatment_sums[indices].sum() / denominator
                - control_sums[indices].sum() / denominator
            )
        draws[draw] = float(np.mean(seed_differences))
    lower, upper = np.quantile(draws, [0.025, 0.975])
    return float(observed), float(lower), float(upper)


def write_rows(path: Path, rows: list[dict[str, object]]) -> None:
    if not rows:
        return
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def discover_runs(runs_dir: Path) -> dict[tuple[str, int], tuple[Path, dict[str, object]]]:
    runs: dict[tuple[str, int], tuple[Path, dict[str, object]]] = {}
    for config_path in sorted(runs_dir.glob("*/config.json")):
        config = read_json(config_path)
        method = str(config["method"])
        if method not in METHODS:
            continue
        seed = int(config["seed"])
        key = (method, seed)
        if key in runs:
            raise ValueError(f"duplicate run for {key}")
        runs[key] = (config_path.parent, config)
    return runs


def main() -> None:
    args = parse_args()
    if args.permutations < 100:
        raise ValueError("use at least 100 permutations")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    data = load_processed(args.data_dir)
    test_user = np.asarray(data["test_user"], dtype=np.int64)
    test_item = np.asarray(data["test_item"], dtype=np.int64)
    item_counts = np.asarray(data["item_counts"])
    user_count = int(data["metadata"]["users"])
    context_count = user_count
    log_prior = log_probabilities(item_counts, 1e-3).astype(np.float64)
    centered_log_prior = log_prior - log_prior.mean()
    true_direction = centered_log_prior / np.linalg.norm(centered_log_prior)
    device = choose_device(args.device)
    runs = discover_runs(args.runs_dir)

    expected = {(method, seed) for method in METHODS for seed in (2021, 2022, 2023)}
    missing = expected - set(runs)
    if missing:
        raise FileNotFoundError(f"missing required runs: {sorted(missing)}")

    nll_rows: list[dict[str, object]] = []
    user_losses: dict[str, dict[int, tuple[np.ndarray, np.ndarray]]] = {
        method: {} for method in METHODS
    }
    projection_states: dict[tuple[str, int], tuple[np.ndarray, float]] = {}

    for (method, seed), (run_dir, config) in sorted(runs.items()):
        users = normalized_rows(np.load(run_dir / "user_embeddings.npy")).astype(np.float64)
        items = normalized_rows(np.load(run_dir / "item_embeddings.npy")).astype(np.float64)
        smoothing = float(config["prior_smoothing"])
        run_log_prior = log_probabilities(item_counts, smoothing).astype(np.float64)
        bias = (
            float(config["tau"]) * run_log_prior
            if method == "static_pa"
            else np.zeros_like(run_log_prior)
        )
        losses = complete_logit_losses(
            users,
            items,
            test_user,
            test_item,
            float(config["score_scale"]),
            bias,
            args.batch_size,
            device,
        )
        sums, counts = per_user_loss_sums(losses, test_user, user_count)
        user_losses[method][seed] = (sums, counts)
        nll_rows.append(
            {
                "method": method,
                "seed": seed,
                "event_nll_nats": float(losses.mean()),
                "macro_user_nll_nats": float(np.mean(sums / counts)),
                "test_events": len(losses),
                "test_users": user_count,
            }
        )
        projection_states[(method, seed)] = score_projection_state(
            users, items, float(config["score_scale"])
        )

    observed_delta, lower_delta, upper_delta = paired_cluster_bootstrap(
        user_losses["static_pa"],
        user_losses["full_softmax"],
        args.bootstrap_samples,
        args.bootstrap_seed,
    )
    nll_by_key = {(str(row["method"]), int(row["seed"])): row for row in nll_rows}
    paired_nll_rows = []
    for seed in (2021, 2022, 2023):
        treatment = float(nll_by_key[("static_pa", seed)]["event_nll_nats"])
        control = float(nll_by_key[("full_softmax", seed)]["event_nll_nats"])
        paired_nll_rows.append(
            {
                "seed": seed,
                "full_softmax_nll": control,
                "static_pa_complete_logit_nll": treatment,
                "paired_delta_pa_minus_full": treatment - control,
            }
        )

    permutation_rng = np.random.default_rng(args.permutation_seed)
    specificity_rows = []
    raw_nulls: dict[str, np.ndarray] = {}
    for seed in (2021, 2022, 2023):
        full_mean, full_total = projection_states[("full_softmax", seed)]
        pa_mean, pa_total = projection_states[("static_pa", seed)]
        full_true = strict_shared_energy(
            full_mean, full_total, true_direction, context_count
        )
        pa_true = strict_shared_energy(pa_mean, pa_total, true_direction, context_count)
        true_drop = full_true - pa_true
        full_null = np.empty(args.permutations, dtype=np.float64)
        pa_null = np.empty(args.permutations, dtype=np.float64)
        for index in range(args.permutations):
            direction = true_direction[permutation_rng.permutation(len(true_direction))]
            full_null[index] = strict_shared_energy(
                full_mean, full_total, direction, context_count
            )
            pa_null[index] = strict_shared_energy(
                pa_mean, pa_total, direction, context_count
            )
        drop_null = full_null - pa_null
        raw_nulls[f"full_seed_{seed}"] = full_null
        raw_nulls[f"pa_seed_{seed}"] = pa_null
        raw_nulls[f"drop_seed_{seed}"] = drop_null
        specificity_rows.append(
            {
                "seed": seed,
                "true_full_energy": full_true,
                "full_null_mean": float(full_null.mean()),
                "full_true_percentile": percentile(full_null, full_true),
                "full_upper_tail_p": upper_tail_p(full_null, full_true),
                "true_pa_energy": pa_true,
                "pa_null_mean": float(pa_null.mean()),
                "pa_true_percentile": percentile(pa_null, pa_true),
                "pa_upper_tail_p": upper_tail_p(pa_null, pa_true),
                "true_energy_drop": true_drop,
                "drop_null_mean": float(drop_null.mean()),
                "drop_true_percentile": percentile(drop_null, true_drop),
                "drop_upper_tail_p": upper_tail_p(drop_null, true_drop),
            }
        )

    write_rows(args.output_dir / "heldout_nll_by_run.csv", nll_rows)
    write_rows(args.output_dir / "heldout_nll_paired.csv", paired_nll_rows)
    write_rows(args.output_dir / "direction_specificity.csv", specificity_rows)
    np.savez_compressed(args.output_dir / "direction_nulls.npz", **raw_nulls)

    summary = {
        "nll": {
            "estimand": "event-weighted held-out NLL of each method's complete training-objective logits",
            "paired_delta_pa_minus_full": observed_delta,
            "paired_user_cluster_bootstrap_95_ci": [lower_delta, upper_delta],
            "bootstrap_samples": args.bootstrap_samples,
            "optimizer_seeds": [2021, 2022, 2023],
        },
        "direction_specificity": {
            "null": "uniform item-label permutation of the centered log-frequency vector",
            "permutations_per_seed": args.permutations,
            "seed_rows": specificity_rows,
        },
    }
    write_json(args.output_dir / "fit_specificity_summary.json", summary)
    print(f"Wrote fit and specificity diagnostics to {args.output_dir}")
    print(
        "NLL delta PA-full="
        f"{observed_delta:.6f} [{lower_delta:.6f}, {upper_delta:.6f}]"
    )
    print(
        "true-drop upper-tail p by seed="
        + ", ".join(f"{float(row['drop_upper_tail_p']):.6f}" for row in specificity_rows)
    )


if __name__ == "__main__":
    main()



==> real_data_code/evaluate.py <==
from __future__ import annotations

import argparse
import csv
import math
from pathlib import Path

import numpy as np
import torch

from common import (
    choose_device,
    load_processed,
    log_probabilities,
    normalized_rows,
    read_json,
    trailing_counts,
    write_json,
)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Evaluate retrieval and embedding geometry.")
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--beta", type=float, nargs="+", default=[0.0, 1.0])
    parser.add_argument("--k", type=int, nargs="+", default=[10, 50, 100])
    parser.add_argument("--eval-prior-window", type=int, default=7)
    parser.add_argument("--prior-smoothing", type=float, default=1e-3)
    parser.add_argument("--user-chunk-size", type=int, default=64)
    parser.add_argument("--device", default="auto")
    return parser.parse_args()


def correlation(left: np.ndarray, right: np.ndarray) -> float:
    left = np.asarray(left, dtype=np.float64)
    right = np.asarray(right, dtype=np.float64)
    if np.std(left) == 0 or np.std(right) == 0:
        return float("nan")
    return float(np.corrcoef(left, right)[0, 1])


def entropy_rank(energy: np.ndarray) -> float:
    energy = np.asarray(energy, dtype=np.float64)
    probabilities = energy[energy > 0] / energy.sum()
    return float(np.exp(-(probabilities * np.log(probabilities)).sum()))


def geometry_metrics(
    user_embeddings: np.ndarray,
    item_embeddings: np.ndarray,
    item_counts: np.ndarray,
    daily_item_counts: np.ndarray,
    smoothing: float,
) -> dict[str, object]:
    users = normalized_rows(user_embeddings).astype(np.float64)
    items = normalized_rows(item_embeddings).astype(np.float64)
    centered_items = items - items.mean(axis=0, keepdims=True)

    item_gram = centered_items.T @ centered_items
    eigenvalues, eigenvectors = np.linalg.eigh(item_gram)
    order = np.argsort(eigenvalues)[::-1]
    eigenvalues = np.maximum(eigenvalues[order], 0.0)
    eigenvectors = eigenvectors[:, order]
    total_energy = eigenvalues.sum()
    pc1_scores = centered_items @ eigenvectors[:, 0]
    log_static_prior = log_probabilities(item_counts, smoothing).astype(np.float64)

    summed = items.sum(axis=0)
    n_items = len(items)
    mean_pairwise_cosine = (
        float(summed @ summed) - float(np.square(items).sum())
    ) / max(n_items * (n_items - 1), 1)

    active = eigenvalues > max(float(eigenvalues[0]) * 1e-10, 1e-12)
    basis = eigenvectors[:, active]
    user_active = users @ basis
    item_active = centered_items @ basis
    user_cov = user_active.T @ user_active
    item_cov = item_active.T @ item_active
    balance_error = float(
        np.linalg.norm(user_cov - item_cov, ord="fro")
        / max(np.linalg.norm(user_cov, ord="fro") + np.linalg.norm(item_cov, ord="fro"), 1e-12)
    )

    _, user_r = np.linalg.qr(user_active, mode="reduced")
    _, item_r = np.linalg.qr(item_active, mode="reduced")
    score_singular_values = np.linalg.svd(user_r @ item_r.T, compute_uv=False)
    item_factor_energy = eigenvalues[active]
    factor_distribution = item_factor_energy / item_factor_energy.sum()
    score_distribution = score_singular_values / score_singular_values.sum()
    common = min(len(factor_distribution), len(score_distribution))
    spectrum_transfer_error = float(
        0.5 * np.abs(factor_distribution[:common] - score_distribution[:common]).sum()
    )

    daily_log_prior = log_probabilities(daily_item_counts, smoothing).astype(np.float64)
    temporal_matrix = (daily_log_prior - daily_log_prior.mean(axis=1, keepdims=True)).T
    temporal_gram = temporal_matrix.T @ temporal_matrix
    temporal_eigenvalues = np.maximum(
        np.linalg.eigvalsh(temporal_gram)[::-1], 0.0
    )
    temporal_energy = temporal_eigenvalues / temporal_eigenvalues.sum()
    temporal_basis, temporal_r = np.linalg.qr(temporal_matrix, mode="reduced")
    diagonal = np.abs(np.diag(temporal_r))
    temporal_rank = int((diagonal > max(diagonal.max() * 1e-10, 1e-12)).sum())
    temporal_basis = temporal_basis[:, :temporal_rank]
    projected_pc1 = temporal_basis @ (temporal_basis.T @ pc1_scores)
    temporal_alignment = float(
        np.square(projected_pc1).sum() / max(np.square(pc1_scores).sum(), 1e-12)
    )

    return {
        "leading_energy_r1": float(eigenvalues[0] / total_energy),
        "effective_rank": entropy_rank(eigenvalues),
        "mean_pairwise_cosine": float(mean_pairwise_cosine),
        "pc1_log_popularity_correlation": correlation(pc1_scores, log_static_prior),
        "pc1_log_popularity_abs_correlation": abs(correlation(pc1_scores, log_static_prior)),
        "centered_balance_error": balance_error,
        "spectrum_transfer_error": spectrum_transfer_error,
        "temporal_prior_effective_rank": entropy_rank(temporal_eigenvalues),
        "temporal_prior_algebraic_rank": temporal_rank,
        "temporal_prior_top_energy": temporal_energy[:10].tolist(),
        "pc1_temporal_subspace_alignment": temporal_alignment,
        "item_spectrum_top_energy": (eigenvalues[:10] / total_energy).tolist(),
    }


def retrieve_topk(
    users: np.ndarray,
    items: np.ndarray,
    bias: np.ndarray,
    score_scale: float,
    max_k: int,
    chunk_size: int,
    device: torch.device,
) -> np.ndarray:
    item_tensor = torch.as_tensor(items, dtype=torch.float32, device=device)
    bias_tensor = torch.as_tensor(bias, dtype=torch.float32, device=device)
    output = np.empty((len(users), max_k), dtype=np.int32)
    with torch.no_grad():
        for start in range(0, len(users), chunk_size):
            stop = min(start + chunk_size, len(users))
            user_tensor = torch.as_tensor(users[start:stop], dtype=torch.float32, device=device)
            scores = score_scale * user_tensor @ item_tensor.T + bias_tensor
            output[start:stop] = torch.topk(scores, k=max_k, dim=1).indices.cpu().numpy()
    return output


def popularity_buckets(item_counts: np.ndarray) -> np.ndarray:
    order = np.argsort(-np.asarray(item_counts), kind="stable")
    buckets = np.empty(len(order), dtype=np.int8)
    head_end = max(1, int(math.ceil(0.2 * len(order))))
    mid_end = max(head_end + 1, int(math.ceil(0.5 * len(order))))
    buckets[order[:head_end]] = 0
    buckets[order[head_end:mid_end]] = 1
    buckets[order[mid_end:]] = 2
    return buckets


def ground_truth_by_user(
    unique_users: np.ndarray, test_user: np.ndarray, test_item: np.ndarray
) -> list[np.ndarray]:
    groups: list[list[int]] = [[] for _ in range(len(unique_users))]
    positions = np.searchsorted(unique_users, test_user)
    for position, item in zip(positions, test_item):
        groups[int(position)].append(int(item))
    return [np.asarray(group, dtype=np.int32) for group in groups]


def ranking_metrics(
    recommendations: np.ndarray,
    truths: list[np.ndarray],
    item_counts: np.ndarray,
    item_buckets: np.ndarray,
    ks: list[int],
    smoothing: float,
) -> tuple[list[dict[str, float]], dict[int, dict[str, np.ndarray]]]:
    log_prior = log_probabilities(item_counts, smoothing).astype(np.float64)
    rows: list[dict[str, float]] = []
    per_user: dict[int, dict[str, np.ndarray]] = {}
    for k in ks:
        topk = recommendations[:, :k]
        user_recall = np.zeros(len(truths), dtype=np.float64)
        user_ndcg = np.zeros(len(truths), dtype=np.float64)
        event_hits = 0
        event_total = 0
        bucket_hits = np.zeros(3, dtype=np.int64)
        bucket_total = np.zeros(3, dtype=np.int64)
        discounts = 1.0 / np.log2(np.arange(2, k + 2))

        for user_index, targets in enumerate(truths):
            if len(targets) == 0:
                continue
            recommended = topk[user_index]
            recommended_set = set(recommended.tolist())
            hits = np.fromiter(
                (int(item) in recommended_set for item in targets), dtype=np.bool_, count=len(targets)
            )
            user_recall[user_index] = hits.mean()
            event_hits += int(hits.sum())
            event_total += len(targets)
            target_buckets = item_buckets[targets]
            for bucket in range(3):
                mask = target_buckets == bucket
                bucket_hits[bucket] += int(hits[mask].sum())
                bucket_total[bucket] += int(mask.sum())

            relevant = set(np.unique(targets).tolist())
            relevance = np.fromiter(
                (int(item) in relevant for item in recommended), dtype=np.float64, count=k
            )
            dcg = float((relevance * discounts).sum())
            ideal_length = min(len(relevant), k)
            idcg = float(discounts[:ideal_length].sum())
            user_ndcg[user_index] = dcg / idcg if idcg else 0.0

        rows.append(
            {
                "k": float(k),
                "event_recall": event_hits / max(event_total, 1),
                "macro_user_recall": float(user_recall.mean()),
                "macro_user_ndcg": float(user_ndcg.mean()),
                "head_event_recall": bucket_hits[0] / max(bucket_total[0], 1),
                "mid_event_recall": bucket_hits[1] / max(bucket_total[1], 1),
                "tail_event_recall": bucket_hits[2] / max(bucket_total[2], 1),
                "catalog_coverage": len(np.unique(topk)) / len(item_counts),
                "novelty_bits": float((-log_prior[topk] / np.log(2.0)).mean()),
                "test_events": float(event_total),
                "test_users": float(len(truths)),
            }
        )
        per_user[k] = {"recall": user_recall, "ndcg": user_ndcg}
    return rows, per_user


def beta_label(beta: float) -> str:
    return str(beta).replace("-", "m").replace(".", "p")


def main() -> None:
    args = parse_args()
    if any(k <= 0 for k in args.k):
        raise ValueError("all k values must be positive")
    data = load_processed(args.data_dir)
    config = read_json(args.run_dir / "config.json")
    users = normalized_rows(np.load(args.run_dir / "user_embeddings.npy"))
    items = normalized_rows(np.load(args.run_dir / "item_embeddings.npy"))
    device = choose_device(args.device)

    geometry = geometry_metrics(
        users,
        items,
        np.asarray(data["item_counts"]),
        np.asarray(data["daily_item_counts"]),
        args.prior_smoothing,
    )
    write_json(args.run_dir / "geometry.json", geometry)

    test_user = np.asarray(data["test_user"])
    test_item = np.asarray(data["test_item"])
    unique_test_users = np.unique(test_user)
    truth = ground_truth_by_user(unique_test_users, test_user, test_item)
    eval_counts = trailing_counts(
        np.asarray(data["daily_item_counts"]),
        np.asarray(data["day_values"]),
        int(data["metadata"]["split_day"]),
        args.eval_prior_window,
    )
    log_eval_prior = log_probabilities(eval_counts, args.prior_smoothing)
    buckets = popularity_buckets(np.asarray(data["item_counts"]))
    max_k = max(args.k)
    all_rows: list[dict[str, float]] = []

    for beta in args.beta:
        recommendations = retrieve_topk(
            users[unique_test_users],
            items,
            beta * log_eval_prior,
            float(config["score_scale"]),
            max_k,
            args.user_chunk_size,
            device,
        )
        rows, per_user = ranking_metrics(
            recommendations,
            truth,
            np.asarray(data["item_counts"]),
            buckets,
            sorted(set(args.k)),
            args.prior_smoothing,
        )
        for row in rows:
            row["beta"] = float(beta)
            all_rows.append(row)
        arrays = {}
        for k, values in per_user.items():
            arrays[f"recall_at_{k}"] = values["recall"]
            arrays[f"ndcg_at_{k}"] = values["ndcg"]
        arrays["user_ids"] = unique_test_users
        np.savez_compressed(args.run_dir / f"per_user_beta_{beta_label(beta)}.npz", **arrays)

    fieldnames = [
        "beta",
        "k",
        "event_recall",
        "macro_user_recall",
        "macro_user_ndcg",
        "head_event_recall",
        "mid_event_recall",
        "tail_event_recall",
        "catalog_coverage",
        "novelty_bits",
        "test_events",
        "test_users",
    ]
    with (args.run_dir / "ranking_metrics.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(all_rows)

    evaluation = {
        "device_resolved": str(device),
        "betas": args.beta,
        "ks": sorted(set(args.k)),
        "eval_prior_window": args.eval_prior_window,
        "prior_smoothing": args.prior_smoothing,
        "unique_test_users": int(len(unique_test_users)),
        "test_events": int(len(test_item)),
    }
    write_json(args.run_dir / "evaluation_config.json", evaluation)
    print(f"Wrote evaluation to {args.run_dir}")
    print(f"R1={geometry['leading_energy_r1']:.4f} erank={geometry['effective_rank']:.2f}")


if __name__ == "__main__":
    main()



==> real_data_code/preprocess.py <==
from __future__ import annotations

import argparse
import hashlib
from collections import Counter
from pathlib import Path

import numpy as np
import pandas as pd

from common import write_json


USECOLS = ["user_id", "item_id", "behavior_type", "time"]
DTYPES = {
    "user_id": "int64",
    "item_id": "int64",
    "behavior_type": "int8",
    "time": "string",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Preprocess Tianchi Fresh view events.")
    parser.add_argument("--raw-csv", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--protocol", choices=["strict", "legacy"], default="strict")
    parser.add_argument("--split-time", default="2014-12-18 00:00:00")
    parser.add_argument("--min-item-frequency", type=int, default=30)
    parser.add_argument("--chunksize", type=int, default=1_000_000)
    parser.add_argument("--max-rows", type=int, default=None, help="Only for smoke tests.")
    return parser.parse_args()


def csv_chunks(path: Path, chunksize: int, max_rows: int | None):
    return pd.read_csv(
        path,
        usecols=USECOLS,
        dtype=DTYPES,
        chunksize=chunksize,
        nrows=max_rows,
        low_memory=False,
    )


def file_sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while block := handle.read(8 * 1024 * 1024):
            digest.update(block)
    return digest.hexdigest()


def split_key(split_time: str) -> str:
    return pd.Timestamp(split_time).strftime("%Y-%m-%d %H")


def first_pass(args: argparse.Namespace) -> tuple[set[int], dict[str, int]]:
    item_counts: Counter[int] = Counter()
    behavior_counts: Counter[int] = Counter()
    row_count = 0
    view_count = 0
    scoped_view_count = 0

    for chunk in csv_chunks(args.raw_csv, args.chunksize, args.max_rows):
        row_count += len(chunk)
        behavior_counts.update(
            {int(key): int(value) for key, value in chunk["behavior_type"].value_counts().items()}
        )
        views = chunk.loc[chunk["behavior_type"] == 1, ["item_id", "time"]]
        view_count += len(views)
        if args.protocol == "strict":
            views = views.loc[views["time"] < split_key(args.split_time)]
        scoped_view_count += len(views)
        item_counts.update(
            {int(key): int(value) for key, value in views["item_id"].value_counts().items()}
        )

    eligible = {item_id for item_id, count in item_counts.items() if count >= args.min_item_frequency}
    stats = {
        "raw_rows": row_count,
        "view_rows": view_count,
        "frequency_scope_view_rows": scoped_view_count,
        "unique_items_in_frequency_scope": len(item_counts),
        "eligible_items_before_train_mapping": len(eligible),
    }
    stats.update({f"behavior_{key}_rows": value for key, value in sorted(behavior_counts.items())})
    return eligible, stats


def day_numbers(values: pd.Series) -> np.ndarray:
    days = pd.to_datetime(values.str.slice(0, 10), format="%Y-%m-%d")
    return days.to_numpy(dtype="datetime64[D]").astype(np.int32)


def known_positions(reference: np.ndarray, values: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    positions = np.searchsorted(reference, values)
    safe = np.minimum(positions, len(reference) - 1)
    known = (positions < len(reference)) & (reference[safe] == values)
    return positions, known


def second_pass(args: argparse.Namespace, eligible: set[int]):
    train_users: list[np.ndarray] = []
    train_items: list[np.ndarray] = []
    train_days: list[np.ndarray] = []
    test_users: list[np.ndarray] = []
    test_items: list[np.ndarray] = []
    test_days: list[np.ndarray] = []

    for chunk in csv_chunks(args.raw_csv, args.chunksize, args.max_rows):
        views = chunk.loc[
            (chunk["behavior_type"] == 1) & chunk["item_id"].isin(eligible),
            ["user_id", "item_id", "time"],
        ]
        is_train = views["time"] < split_key(args.split_time)
        train = views.loc[is_train]
        test = views.loc[~is_train]
        if len(train):
            train_users.append(train["user_id"].to_numpy(dtype=np.int64, copy=True))
            train_items.append(train["item_id"].to_numpy(dtype=np.int64, copy=True))
            train_days.append(day_numbers(train["time"]))
        if len(test):
            test_users.append(test["user_id"].to_numpy(dtype=np.int64, copy=True))
            test_items.append(test["item_id"].to_numpy(dtype=np.int64, copy=True))
            test_days.append(day_numbers(test["time"]))

    if not train_users:
        raise ValueError("no training events remain after filtering")

    raw_train_user = np.concatenate(train_users)
    raw_train_item = np.concatenate(train_items)
    train_day = np.concatenate(train_days)
    raw_test_user = np.concatenate(test_users) if test_users else np.empty(0, dtype=np.int64)
    raw_test_item = np.concatenate(test_items) if test_items else np.empty(0, dtype=np.int64)
    test_day = np.concatenate(test_days) if test_days else np.empty(0, dtype=np.int32)

    user_ids = np.unique(raw_train_user)
    item_ids = np.unique(raw_train_item)
    train_user = np.searchsorted(user_ids, raw_train_user).astype(np.int32)
    train_item = np.searchsorted(item_ids, raw_train_item).astype(np.int32)

    test_user_pos, known_user = known_positions(user_ids, raw_test_user)
    test_item_pos, known_item = known_positions(item_ids, raw_test_item)
    known = known_user & known_item
    test_user = test_user_pos[known].astype(np.int32)
    test_item = test_item_pos[known].astype(np.int32)
    test_day = test_day[known].astype(np.int32)

    day_values = np.unique(train_day)
    train_day_index = np.searchsorted(day_values, train_day).astype(np.int16)
    daily_item_counts = np.zeros((len(day_values), len(item_ids)), dtype=np.int32)
    np.add.at(daily_item_counts, (train_day_index, train_item), 1)
    item_counts = np.bincount(train_item, minlength=len(item_ids)).astype(np.int64)

    return {
        "train_user": train_user,
        "train_item": train_item,
        "train_day": train_day_index,
        "test_user": test_user,
        "test_item": test_item,
        "test_day": test_day,
        "user_ids": user_ids,
        "item_ids": item_ids,
        "item_counts": item_counts,
        "daily_item_counts": daily_item_counts,
        "day_values": day_values,
        "dropped_unknown_test_events": int((~known).sum()),
        "raw_test_events_after_item_filter": int(len(raw_test_item)),
    }


def main() -> None:
    args = parse_args()
    if args.min_item_frequency < 1:
        raise ValueError("min-item-frequency must be positive")
    args.output_dir.mkdir(parents=True, exist_ok=True)

    eligible, audit = first_pass(args)
    arrays = second_pass(args, eligible)
    for key in [
        "train_user",
        "train_item",
        "train_day",
        "test_user",
        "test_item",
        "test_day",
        "user_ids",
        "item_ids",
        "item_counts",
        "daily_item_counts",
        "day_values",
    ]:
        np.save(args.output_dir / f"{key}.npy", arrays[key])

    split_day = int(np.datetime64(args.split_time[:10], "D").astype(np.int32))
    metadata = {
        "raw_csv": str(args.raw_csv.resolve()),
        "raw_csv_sha256": file_sha256(args.raw_csv),
        "protocol": args.protocol,
        "split_time": args.split_time,
        "split_day": split_day,
        "min_item_frequency": args.min_item_frequency,
        "max_rows": args.max_rows,
        "train_events": int(len(arrays["train_item"])),
        "test_events": int(len(arrays["test_item"])),
        "users": int(len(arrays["user_ids"])),
        "items": int(len(arrays["item_ids"])),
        "train_days": int(len(arrays["day_values"])),
        "raw_test_events_after_item_filter": arrays["raw_test_events_after_item_filter"],
        "dropped_unknown_test_events": arrays["dropped_unknown_test_events"],
        **audit,
    }
    write_json(args.output_dir / "metadata.json", metadata)
    print(f"Wrote processed data to {args.output_dir}")
    for key in ["train_events", "test_events", "users", "items", "train_days"]:
        print(f"{key}: {metadata[key]}")


if __name__ == "__main__":
    main()


==> real_data_code/run_matrix.py <==
from __future__ import annotations

import argparse
import shlex
import subprocess
import sys
from pathlib import Path


PRIMARY_METHODS = ["full_softmax", "static_pa", "dynamic_pa", "inbatch_global", "dpa"]


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Run the pre-specified experiment matrix.")
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--runs-dir", type=Path, default=Path("real_data/runs"))
    parser.add_argument("--run-prefix", default="")
    parser.add_argument("--methods", nargs="+", choices=PRIMARY_METHODS, default=PRIMARY_METHODS)
    parser.add_argument("--seeds", type=int, nargs="+", default=[2021, 2022, 2023])
    parser.add_argument("--epochs", type=int, default=5)
    parser.add_argument("--device", default="auto")
    parser.add_argument("--skip-completed", action="store_true")
    parser.add_argument("--dry-run", action="store_true")
    return parser.parse_args()


def render(command: list[str]) -> str:
    return " ".join(shlex.quote(part) for part in command)


def main() -> None:
    args = parse_args()
    root = Path(__file__).resolve().parent
    commands: list[list[str]] = []
    for method in args.methods:
        for seed in args.seeds:
            run_dir = args.runs_dir / f"{args.run_prefix}{method}_seed_{seed}"
            train = [
                sys.executable,
                str(root / "train.py"),
                "--data-dir",
                str(args.data_dir),
                "--output-dir",
                str(run_dir),
                "--method",
                method,
                "--seed",
                str(seed),
                "--epochs",
                str(args.epochs),
                "--device",
                args.device,
            ]
            evaluate = [
                sys.executable,
                str(root / "evaluate.py"),
                "--data-dir",
                str(args.data_dir),
                "--run-dir",
                str(run_dir),
                "--beta",
                "0",
                "0.25",
                "0.5",
                "0.75",
                "1",
                "--device",
                args.device,
            ]
            score_channel = [
                sys.executable,
                str(root / "score_channel.py"),
                "--data-dir",
                str(args.data_dir),
                "--run-dir",
                str(run_dir),
            ]
            if not args.skip_completed or not (run_dir / "checkpoint.pt").exists():
                commands.append(train)
            if not args.skip_completed or not (run_dir / "ranking_metrics.csv").exists():
                commands.append(evaluate)
            if not args.skip_completed or not (run_dir / "score_channel.json").exists():
                commands.append(score_channel)

    for command in commands:
        print(render(command), flush=True)
        if not args.dry_run:
            subprocess.run(command, check=True)


if __name__ == "__main__":
    main()


==> real_data_code/score_channel.py <==
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np

from common import load_processed, log_probabilities, normalized_rows, read_json, write_json


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Measure the rank-one popularity score channel.")
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--run-dir", type=Path, required=True)
    parser.add_argument("--prior-smoothing", type=float, default=1e-3)
    return parser.parse_args()


def factor_svd(left: np.ndarray, right: np.ndarray):
    left_q, left_r = np.linalg.qr(left, mode="reduced")
    right_q, right_r = np.linalg.qr(right, mode="reduced")
    small_left, singular_values, small_right_t = np.linalg.svd(
        left_r @ right_r.T, full_matrices=False
    )
    right_vectors = right_q @ small_right_t.T
    return singular_values, right_vectors


def score_channel_metrics(
    user_embeddings: np.ndarray,
    item_embeddings: np.ndarray,
    item_counts: np.ndarray,
    score_scale: float,
    smoothing: float,
) -> dict[str, float | list[float]]:
    users = normalized_rows(user_embeddings).astype(np.float64)
    items = normalized_rows(item_embeddings).astype(np.float64)
    centered_items = items - items.mean(axis=0, keepdims=True)
    context_count = len(users)

    log_prior = log_probabilities(item_counts, smoothing).astype(np.float64)
    centered_log_prior = log_prior - log_prior.mean()
    prior_norm = np.linalg.norm(centered_log_prior)
    prior_direction = centered_log_prior / max(prior_norm, 1e-12)

    left = score_scale * users
    singular_values, right_vectors = factor_svd(left, centered_items)
    singular_energy = np.square(singular_values)
    total_score_energy = float(singular_energy.sum())
    leading_right = right_vectors[:, 0]

    mean_score_channel = score_scale * (users.mean(axis=0) @ centered_items.T)
    mean_channel_energy = context_count * float(mean_score_channel @ mean_score_channel)
    popularity_coefficient = float(mean_score_channel @ prior_direction)
    mean_channel_norm = np.linalg.norm(mean_score_channel)
    mean_channel_alignment = float(
        (mean_score_channel @ prior_direction) / max(mean_channel_norm, 1e-12)
    )

    per_context_coefficients = score_scale * users @ (centered_items.T @ prior_direction)
    coefficient_energy = float(per_context_coefficients @ per_context_coefficients)
    constant_context_energy = context_count * float(per_context_coefficients.mean()) ** 2

    residual_left = np.column_stack(
        [left, np.ones(context_count, dtype=np.float64)]
    )
    residual_right = np.column_stack(
        [centered_items, -popularity_coefficient * prior_direction]
    )
    residual_singular_values, _ = factor_svd(residual_left, residual_right)
    residual_energy = np.square(residual_singular_values)

    return {
        "centered_score_leading_energy": float(singular_energy[0] / total_score_energy),
        "centered_score_singular_gap": float(
            singular_values[0] / max(singular_values[1], 1e-12)
        ),
        "first_right_vector_popularity_alignment": abs(
            float(leading_right @ prior_direction)
        ),
        "mean_channel_energy_fraction": float(mean_channel_energy / total_score_energy),
        "mean_channel_popularity_alignment": abs(mean_channel_alignment),
        "mean_channel_log_popularity_correlation": abs(
            float(np.corrcoef(mean_score_channel, centered_log_prior)[0, 1])
        ),
        "popularity_direction_energy_fraction": float(
            coefficient_energy / total_score_energy
        ),
        "popularity_rank_one_energy_fraction": float(
            constant_context_energy / total_score_energy
        ),
        "popularity_direction_constant_context_fraction": float(
            constant_context_energy / max(coefficient_energy, 1e-12)
        ),
        "popularity_coefficient_mean": float(per_context_coefficients.mean()),
        "popularity_coefficient_std": float(per_context_coefficients.std()),
        "leading_energy_after_popularity_rank_one_removal": float(
            residual_energy[0] / residual_energy.sum()
        ),
        "leading_singular_value_drop_fraction": float(
            1.0 - residual_singular_values[0] / singular_values[0]
        ),
        "log_popularity_l2_norm": float(prior_norm),
        "score_spectrum_top_energy": (singular_energy[:10] / total_score_energy).tolist(),
        "residual_score_spectrum_top_energy": (
            residual_energy[:10] / residual_energy.sum()
        ).tolist(),
    }


def main() -> None:
    args = parse_args()
    data = load_processed(args.data_dir)
    config = read_json(args.run_dir / "config.json")
    metrics = score_channel_metrics(
        np.load(args.run_dir / "user_embeddings.npy"),
        np.load(args.run_dir / "item_embeddings.npy"),
        np.asarray(data["item_counts"]),
        float(config["score_scale"]),
        args.prior_smoothing,
    )
    write_json(args.run_dir / "score_channel.json", metrics)
    print(f"Wrote score-channel diagnostics to {args.run_dir / 'score_channel.json'}")
    print(
        "mean-pop alignment="
        f"{metrics['mean_channel_popularity_alignment']:.4f} "
        "pop-rank1 energy="
        f"{metrics['popularity_rank_one_energy_fraction']:.4f}"
    )


if __name__ == "__main__":
    main()


==> real_data_code/subsample.py <==
from __future__ import annotations

import argparse
from pathlib import Path

import numpy as np

from common import load_processed, write_json


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Build a deterministic medium subset.")
    parser.add_argument("--source-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--num-users", type=int, default=2_000)
    parser.add_argument("--max-items", type=int, default=10_000)
    parser.add_argument("--min-user-train", type=int, default=50)
    parser.add_argument("--min-user-test", type=int, default=1)
    parser.add_argument("--min-item-train", type=int, default=5)
    parser.add_argument("--seed", type=int, default=2021)
    parser.add_argument("--max-filter-rounds", type=int, default=20)
    parser.add_argument("--min-retained-user-fraction", type=float, default=0.8)
    return parser.parse_args()


def top_items(counts: np.ndarray, minimum: int, maximum: int) -> np.ndarray:
    eligible = np.flatnonzero(counts >= minimum)
    order = np.lexsort((eligible, -counts[eligible]))
    return eligible[order[:maximum]]


def event_mask(values: np.ndarray, allowed: np.ndarray, universe_size: int) -> np.ndarray:
    lookup = np.zeros(universe_size, dtype=np.bool_)
    lookup[allowed] = True
    return lookup[values]


def build_subset(data: dict, args: argparse.Namespace) -> tuple[dict[str, np.ndarray], dict]:
    train_user = np.asarray(data["train_user"])
    train_item = np.asarray(data["train_item"])
    train_day = np.asarray(data["train_day"])
    test_user = np.asarray(data["test_user"])
    test_item = np.asarray(data["test_item"])
    test_day = np.asarray(data["test_day"])
    source_users = len(data["user_ids"])
    source_items = len(data["item_ids"])

    train_user_counts = np.bincount(train_user, minlength=source_users)
    test_user_counts = np.bincount(test_user, minlength=source_users)
    candidates = np.flatnonzero(
        (train_user_counts >= args.min_user_train)
        & (test_user_counts >= args.min_user_test)
    )
    if len(candidates) < args.num_users:
        raise ValueError(
            f"requested {args.num_users} users but only {len(candidates)} satisfy the thresholds"
        )
    rng = np.random.default_rng(args.seed)
    selected_users = np.sort(rng.choice(candidates, size=args.num_users, replace=False))
    active_users = selected_users
    active_items = np.empty(0, dtype=np.int64)
    selected_lookup = np.zeros(source_users, dtype=np.bool_)
    selected_lookup[selected_users] = True
    converged = False

    for _ in range(args.max_filter_rounds):
        train_user_mask = event_mask(train_user, active_users, source_users)
        selected_item_counts = np.bincount(
            train_item[train_user_mask], minlength=source_items
        )
        new_items = top_items(selected_item_counts, args.min_item_train, args.max_items)
        train_mask = train_user_mask & event_mask(train_item, new_items, source_items)
        test_mask = event_mask(test_user, active_users, source_users) & event_mask(
            test_item, new_items, source_items
        )
        filtered_train_counts = np.bincount(train_user[train_mask], minlength=source_users)
        filtered_test_counts = np.bincount(test_user[test_mask], minlength=source_users)
        new_users = np.flatnonzero(
            selected_lookup
            & (filtered_train_counts >= args.min_user_train)
            & (filtered_test_counts >= args.min_user_test)
        )
        if np.array_equal(new_users, active_users) and np.array_equal(new_items, active_items):
            converged = True
            break
        active_users = new_users
        active_items = new_items

    if not converged:
        raise RuntimeError("user/item filtering did not converge within max-filter-rounds")

    retained_fraction = len(active_users) / args.num_users
    if retained_fraction < args.min_retained_user_fraction:
        raise ValueError(
            f"only {len(active_users)}/{args.num_users} sampled users remain after filtering"
        )

    train_mask = event_mask(train_user, active_users, source_users) & event_mask(
        train_item, active_items, source_items
    )
    test_mask = event_mask(test_user, active_users, source_users) & event_mask(
        test_item, active_items, source_items
    )
    kept_train_user = train_user[train_mask]
    kept_train_item = train_item[train_mask]
    kept_test_user = test_user[test_mask]
    kept_test_item = test_item[test_mask]

    user_map = np.full(source_users, -1, dtype=np.int32)
    item_map = np.full(source_items, -1, dtype=np.int32)
    user_map[active_users] = np.arange(len(active_users), dtype=np.int32)
    item_map[active_items] = np.arange(len(active_items), dtype=np.int32)
    subset_train_user = user_map[kept_train_user]
    subset_train_item = item_map[kept_train_item]
    subset_test_user = user_map[kept_test_user]
    subset_test_item = item_map[kept_test_item]

    daily_item_counts = np.zeros(
        (len(data["day_values"]), len(active_items)), dtype=np.int32
    )
    np.add.at(
        daily_item_counts,
        (train_day[train_mask].astype(np.int64), subset_train_item),
        1,
    )
    item_counts = np.bincount(
        subset_train_item, minlength=len(active_items)
    ).astype(np.int64)

    arrays = {
        "train_user": subset_train_user.astype(np.int32),
        "train_item": subset_train_item.astype(np.int32),
        "train_day": train_day[train_mask].astype(np.int16),
        "test_user": subset_test_user.astype(np.int32),
        "test_item": subset_test_item.astype(np.int32),
        "test_day": test_day[test_mask].astype(np.int32),
        "user_ids": np.asarray(data["user_ids"])[active_users],
        "item_ids": np.asarray(data["item_ids"])[active_items],
        "item_counts": item_counts,
        "daily_item_counts": daily_item_counts,
        "day_values": np.asarray(data["day_values"]).copy(),
    }
    source_metadata = data["metadata"]
    metadata = {
        "source_dir": str(args.source_dir.resolve()),
        "source_protocol": source_metadata["protocol"],
        "protocol": f"{source_metadata['protocol']}-medium",
        "split_time": source_metadata["split_time"],
        "split_day": source_metadata["split_day"],
        "raw_csv": source_metadata["raw_csv"],
        "raw_csv_sha256": source_metadata["raw_csv_sha256"],
        "seed": args.seed,
        "requested_users": args.num_users,
        "candidate_users": int(len(candidates)),
        "retained_user_fraction": retained_fraction,
        "max_items": args.max_items,
        "min_user_train": args.min_user_train,
        "min_user_test": args.min_user_test,
        "min_item_train": args.min_item_train,
        "train_events": int(len(subset_train_item)),
        "test_events": int(len(subset_test_item)),
        "users": int(len(active_users)),
        "items": int(len(active_items)),
        "train_days": int(len(data["day_values"])),
        "minimum_observed_item_frequency": int(item_counts.min()),
        "maximum_observed_item_frequency": int(item_counts.max()),
    }
    return arrays, metadata


def main() -> None:
    args = parse_args()
    if args.num_users < 1 or args.max_items < 2:
        raise ValueError("num-users must be positive and max-items must be at least two")
    if not 0 < args.min_retained_user_fraction <= 1:
        raise ValueError("min-retained-user-fraction must lie in (0, 1]")
    data = load_processed(args.source_dir)
    arrays, metadata = build_subset(data, args)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    for key, values in arrays.items():
        np.save(args.output_dir / f"{key}.npy", values)
    write_json(args.output_dir / "metadata.json", metadata)
    print(f"Wrote medium subset to {args.output_dir}")
    for key in ["train_events", "test_events", "users", "items", "train_days"]:
        print(f"{key}: {metadata[key]}")


if __name__ == "__main__":
    main()


==> real_data_code/tests/test_pipeline.py <==
from __future__ import annotations

import subprocess
import sys
import tempfile
import unittest
from pathlib import Path

import numpy as np
import torch


REAL_DATA = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(REAL_DATA))

from common import load_processed, log_probabilities  # noqa: E402
from diagnose_fit_specificity import (  # noqa: E402
    per_user_loss_sums,
    score_projection_state,
    strict_shared_energy,
)
from evaluate import geometry_metrics, popularity_buckets, ranking_metrics  # noqa: E402
from score_channel import score_channel_metrics  # noqa: E402
from train import TwoTower, batch_slices, uniformity_loss  # noqa: E402


class PipelineTest(unittest.TestCase):
    def test_preprocess_and_metrics(self):
        with tempfile.TemporaryDirectory() as temporary:
            output = Path(temporary) / "processed"
            subprocess.run(
                [
                    sys.executable,
                    str(REAL_DATA / "preprocess.py"),
                    "--raw-csv",
                    str(Path(__file__).with_name("toy_events.csv")),
                    "--output-dir",
                    str(output),
                    "--protocol",
                    "strict",
                    "--min-item-frequency",
                    "2",
                    "--chunksize",
                    "4",
                ],
                check=True,
            )
            data = load_processed(output, mmap=False)
            self.assertEqual(data["metadata"]["train_events"], 7)
            self.assertEqual(data["metadata"]["test_events"], 4)
            self.assertEqual(data["metadata"]["users"], 2)
            self.assertEqual(data["metadata"]["items"], 3)
            self.assertEqual(data["metadata"]["dropped_unknown_test_events"], 1)

            medium = Path(temporary) / "medium"
            subprocess.run(
                [
                    sys.executable,
                    str(REAL_DATA / "subsample.py"),
                    "--source-dir",
                    str(output),
                    "--output-dir",
                    str(medium),
                    "--num-users",
                    "2",
                    "--max-items",
                    "3",
                    "--min-user-train",
                    "1",
                    "--min-user-test",
                    "1",
                    "--min-item-train",
                    "1",
                    "--seed",
                    "7",
                ],
                check=True,
            )
            medium_data = load_processed(medium, mmap=False)
            self.assertEqual(medium_data["metadata"]["users"], 2)
            self.assertEqual(medium_data["metadata"]["items"], 3)
            self.assertEqual(medium_data["metadata"]["test_events"], 4)

            rng = np.random.default_rng(4)
            user_embeddings = rng.normal(size=(2, 4)).astype(np.float32)
            item_embeddings = rng.normal(size=(3, 4)).astype(np.float32)
            geometry = geometry_metrics(
                user_embeddings,
                item_embeddings,
                data["item_counts"],
                data["daily_item_counts"],
                1e-3,
            )
            self.assertTrue(np.isfinite(geometry["leading_energy_r1"]))
            self.assertTrue(np.isfinite(geometry["effective_rank"]))

            recommendations = np.array([[0, 1], [1, 2]], dtype=np.int32)
            truths = [np.array([0, 2]), np.array([1])]
            rows, per_user = ranking_metrics(
                recommendations,
                truths,
                data["item_counts"],
                popularity_buckets(data["item_counts"]),
                [1, 2],
                1e-3,
            )
            self.assertEqual(len(rows), 2)
            self.assertEqual(per_user[2]["recall"].shape, (2,))

    def test_log_probabilities_normalize(self):
        counts = np.array([[2, 0, 1], [0, 3, 0]])
        log_probs = log_probabilities(counts, 0.1)
        np.testing.assert_allclose(np.exp(log_probs).sum(axis=1), 1.0, rtol=1e-6)

    def test_uniformity_has_gradient(self):
        model = TwoTower(users=2, items=3, dim=4)
        vectors = model.item_vectors(torch.tensor([0, 1, 1, 2]))
        loss = uniformity_loss(vectors, max_items=4)
        loss.backward()
        self.assertIsNotNone(model.item.weight.grad)
        self.assertTrue(torch.isfinite(model.item.weight.grad).all())

    def test_batches_do_not_create_singleton_remainders(self):
        for length in [2, 3, 4, 5, 7, 513, 1025]:
            slices = list(batch_slices(length, 512 if length > 10 else 2))
            sizes = [batch.stop - batch.start for batch in slices]
            self.assertEqual(sum(sizes), length)
            self.assertTrue(all(size >= 2 for size in sizes))

    def test_score_channel_detects_rank_one_popularity(self):
        angles = np.linspace(0.2, 2.8, 12)
        item_embeddings = np.column_stack([np.cos(angles), np.sin(angles)])
        user_embeddings = np.tile(np.array([[1.0, 0.0]]), (5, 1))
        popularity = np.exp(4.0 * np.cos(angles))
        metrics = score_channel_metrics(
            user_embeddings,
            item_embeddings,
            popularity,
            score_scale=1.0,
            smoothing=1e-6,
        )
        self.assertGreater(metrics["mean_channel_popularity_alignment"], 0.99)
        self.assertGreater(metrics["popularity_direction_energy_fraction"], 0.99)
        self.assertGreater(metrics["popularity_rank_one_energy_fraction"], 0.99)
        self.assertGreater(metrics["popularity_direction_constant_context_fraction"], 0.99)
        self.assertGreater(metrics["centered_score_leading_energy"], 0.99)

    def test_fit_specificity_helpers(self):
        angles = np.linspace(0.2, 2.8, 12)
        item_embeddings = np.column_stack([np.cos(angles), np.sin(angles)])
        user_embeddings = np.tile(np.array([[1.0, 0.0]]), (5, 1))
        popularity = np.exp(4.0 * np.cos(angles))
        centered_log_popularity = np.log(popularity) - np.log(popularity).mean()
        direction = centered_log_popularity / np.linalg.norm(centered_log_popularity)
        mean_channel, total_energy = score_projection_state(
            user_embeddings, item_embeddings, score_scale=1.0
        )
        true_energy = strict_shared_energy(
            mean_channel, total_energy, direction, context_count=5
        )
        shuffled_energy = strict_shared_energy(
            mean_channel, total_energy, direction[::-1], context_count=5
        )
        self.assertGreater(true_energy, shuffled_energy)

        sums, counts = per_user_loss_sums(
            np.array([1.0, 2.0, 3.0]), np.array([0, 0, 1]), user_count=2
        )
        np.testing.assert_allclose(sums, [3.0, 3.0])
        np.testing.assert_array_equal(counts, [2, 1])


if __name__ == "__main__":
    unittest.main()


==> real_data_code/train.py <==
from __future__ import annotations

import argparse
import csv
import time
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

from common import choose_device, load_processed, log_probabilities, seed_everything, write_json


METHODS = ["full_softmax", "static_pa", "dynamic_pa", "inbatch_global", "dpa"]
DYNAMIC_METHODS = {"dynamic_pa", "dpa"}
FULL_METHODS = {"full_softmax", "static_pa", "dynamic_pa"}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description="Train matched DPA real-data variants.")
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--method", choices=METHODS, required=True)
    parser.add_argument("--embedding-dim", type=int, default=128)
    parser.add_argument("--batch-size", type=int, default=512)
    parser.add_argument("--epochs", type=int, default=5)
    parser.add_argument("--learning-rate", type=float, default=1e-3)
    parser.add_argument("--weight-decay", type=float, default=0.0)
    parser.add_argument("--score-scale", type=float, default=20.0)
    parser.add_argument("--tau", type=float, default=1.0)
    parser.add_argument("--prior-smoothing", type=float, default=1e-3)
    parser.add_argument("--uniformity-weight", type=float, default=0.0)
    parser.add_argument("--uniformity-sample", type=int, default=256)
    parser.add_argument("--multi-positive", action="store_true")
    parser.add_argument("--seed", type=int, default=2021)
    parser.add_argument("--device", default="auto")
    parser.add_argument("--max-train-events", type=int, default=None, help="Only for smoke tests.")
    parser.add_argument("--log-every", type=int, default=1000)
    return parser.parse_args()


class TwoTower(nn.Module):
    def __init__(self, users: int, items: int, dim: int):
        super().__init__()
        self.user = nn.Embedding(users, dim)
        self.item = nn.Embedding(items, dim)
        nn.init.uniform_(self.user.weight, -0.1, 0.1)
        nn.init.uniform_(self.item.weight, -0.1, 0.1)

    def user_vectors(self, ids: torch.Tensor) -> torch.Tensor:
        return F.normalize(self.user(ids), dim=1)

    def item_vectors(self, ids: torch.Tensor | None = None) -> torch.Tensor:
        weights = self.item.weight if ids is None else self.item(ids)
        return F.normalize(weights, dim=1)


def multi_positive_loss(logits: torch.Tensor, item_ids: torch.Tensor) -> torch.Tensor:
    positives = item_ids[:, None].eq(item_ids[None, :])
    positive_logits = logits.masked_fill(~positives, -torch.inf)
    return -(torch.logsumexp(positive_logits, dim=1) - torch.logsumexp(logits, dim=1)).mean()


def uniformity_loss(item_vectors: torch.Tensor, max_items: int) -> torch.Tensor:
    sampled_vectors = item_vectors[:max_items]
    if len(sampled_vectors) < 2:
        return item_vectors.new_zeros(())
    squared_distances = torch.pdist(sampled_vectors, p=2).square()
    return torch.log(torch.exp(-2.0 * squared_distances).mean() + 1e-12)


def batch_slices(length: int, batch_size: int):
    start = 0
    while start < length:
        remaining = length - start
        take = min(batch_size, remaining)
        if remaining - take == 1:
            take += 1
        yield slice(start, start + take)
        start += take


def global_batches(length: int, batch_size: int, rng: np.random.Generator):
    order = rng.permutation(length)
    for batch_slice in batch_slices(length, batch_size):
        yield order[batch_slice], None


def dynamic_batches(day_indices: np.ndarray, batch_size: int, rng: np.random.Generator):
    days = np.unique(day_indices)
    for day in rng.permutation(days):
        members = np.flatnonzero(day_indices == day)
        members = rng.permutation(members)
        for batch_slice in batch_slices(len(members), batch_size):
            yield members[batch_slice], int(day)


def save_embeddings(model: TwoTower, output_dir: Path) -> None:
    with torch.no_grad():
        users = F.normalize(model.user.weight, dim=1).detach().cpu().numpy().astype(np.float32)
        items = F.normalize(model.item.weight, dim=1).detach().cpu().numpy().astype(np.float32)
    np.save(output_dir / "user_embeddings.npy", users)
    np.save(output_dir / "item_embeddings.npy", items)


def main() -> None:
    args = parse_args()
    if args.output_dir.exists() and any(args.output_dir.iterdir()):
        raise FileExistsError(f"output directory is not empty: {args.output_dir}")
    args.output_dir.mkdir(parents=True, exist_ok=True)
    seed_everything(args.seed)
    device = choose_device(args.device)
    data = load_processed(args.data_dir)
    train_user = np.asarray(data["train_user"])
    train_item = np.asarray(data["train_item"])
    train_day = np.asarray(data["train_day"])
    if args.max_train_events is not None:
        limit = min(args.max_train_events, len(train_item))
        train_user = train_user[:limit]
        train_item = train_item[:limit]
        train_day = train_day[:limit]

    users = int(data["metadata"]["users"])
    items = int(data["metadata"]["items"])
    model = TwoTower(users, items, args.embedding_dim).to(device)
    optimizer = torch.optim.Adam(
        model.parameters(), lr=args.learning_rate, weight_decay=args.weight_decay
    )
    static_log_prior = torch.from_numpy(
        log_probabilities(np.asarray(data["item_counts"]), args.prior_smoothing)
    ).to(device)
    daily_log_prior = torch.from_numpy(
        log_probabilities(np.asarray(data["daily_item_counts"]), args.prior_smoothing)
    ).to(device)

    config = vars(args).copy()
    config.update(
        {
            "data_dir": str(args.data_dir.resolve()),
            "output_dir": str(args.output_dir.resolve()),
            "device_resolved": str(device),
            "users": users,
            "items": items,
            "available_train_events": int(len(train_item)),
            "protocol": data["metadata"]["protocol"],
        }
    )
    write_json(args.output_dir / "config.json", config)

    history_path = args.output_dir / "train_history.csv"
    rng = np.random.default_rng(args.seed)
    global_step = 0
    processed_examples_total = 0
    started = time.time()
    with history_path.open("w", newline="", encoding="utf-8") as history_file:
        writer = csv.DictWriter(
            history_file,
            fieldnames=["epoch", "step", "loss", "objective_loss", "uniformity", "elapsed_sec"],
        )
        writer.writeheader()
        for epoch in range(args.epochs):
            model.train()
            epoch_loss = 0.0
            examples = 0
            batches = (
                dynamic_batches(train_day, args.batch_size, rng)
                if args.method in DYNAMIC_METHODS
                else global_batches(len(train_item), args.batch_size, rng)
            )
            for indices, day in batches:
                if len(indices) < 2:
                    continue
                user_ids = torch.as_tensor(train_user[indices], dtype=torch.long, device=device)
                item_ids = torch.as_tensor(train_item[indices], dtype=torch.long, device=device)
                user_vectors = model.user_vectors(user_ids)

                if args.method in FULL_METHODS:
                    candidate_vectors = model.item_vectors()
                    logits = args.score_scale * user_vectors @ candidate_vectors.T
                    if args.method == "static_pa":
                        logits = logits + args.tau * static_log_prior
                    elif args.method == "dynamic_pa":
                        if day is None:
                            raise RuntimeError("dynamic method received a global batch")
                        logits = logits + args.tau * daily_log_prior[day]
                    objective = F.cross_entropy(logits, item_ids)
                    positive_vectors = candidate_vectors[item_ids]
                else:
                    positive_vectors = model.item_vectors(item_ids)
                    logits = args.score_scale * user_vectors @ positive_vectors.T
                    if args.multi_positive:
                        objective = multi_positive_loss(logits, item_ids)
                    else:
                        labels = torch.arange(len(indices), device=device)
                        objective = F.cross_entropy(logits, labels)

                uniformity = (
                    uniformity_loss(positive_vectors, args.uniformity_sample)
                    if args.uniformity_weight != 0
                    else objective.new_zeros(())
                )
                loss = objective + args.uniformity_weight * uniformity
                optimizer.zero_grad(set_to_none=True)
                loss.backward()
                optimizer.step()

                batch_examples = len(indices)
                examples += batch_examples
                processed_examples_total += batch_examples
                epoch_loss += float(loss.detach().cpu()) * batch_examples
                global_step += 1
                if global_step % args.log_every == 0:
                    row = {
                        "epoch": epoch + 1,
                        "step": global_step,
                        "loss": float(loss.detach().cpu()),
                        "objective_loss": float(objective.detach().cpu()),
                        "uniformity": float(uniformity.detach().cpu()),
                        "elapsed_sec": round(time.time() - started, 3),
                    }
                    writer.writerow(row)
                    history_file.flush()
                    print(
                        f"epoch={epoch + 1} step={global_step} "
                        f"loss={row['loss']:.6f} elapsed={row['elapsed_sec']:.1f}s",
                        flush=True,
                    )
            mean_loss = epoch_loss / max(examples, 1)
            print(f"epoch={epoch + 1} mean_loss={mean_loss:.6f} examples={examples}", flush=True)

    save_embeddings(model, args.output_dir)
    torch.save(model.state_dict(), args.output_dir / "checkpoint.pt")
    config["elapsed_sec"] = round(time.time() - started, 3)
    config["processed_train_examples"] = processed_examples_total
    config["dropped_train_examples"] = int(len(train_item) * args.epochs - processed_examples_total)
    write_json(args.output_dir / "config.json", config)
    print(f"Training complete in {config['elapsed_sec']:.1f}s")


if __name__ == "__main__":
    main()

